Exploiting Temporal Complex Network Metrics in Mobile Malware Containment

Malicious mobile phone worms spread between devices via short-range Bluetooth contacts, similar to the propagation of human and other biological viruses. Recent work has employed models from epidemiology and complex networks to analyse the spread of malware and the effect of patching specific nodes. These approaches have adopted a static view of the mobile networks, i.e., by aggregating all the edges that appear over time, which leads to an approximate representation of the real interactions: instead, these networks are inherently dynamic and the edge appearance and disappearance is highly influenced by the ordering of the human contacts, something which is not captured at all by existing complex network measures. In this paper we first study how the blocking of malware propagation through immunisation of key nodes (even if carefully chosen through static or temporal betweenness centrality metrics) is ineffective: this is due to the richness of alternative paths in these networks. Then we introduce a time-aware containment strategy that spreads a patch message starting from nodes with high temporal closeness centrality and show its effectiveness using three real-world datasets. Temporal closeness allows the identification of nodes able to reach most nodes quickly: we show that this scheme can reduce the cellular network resource consumption and associated costs, achieving, at the same time, a complete containment of the malware in a limited amount of time.

==> RemoveComments.py <==
import os
import shutil

files=os.listdir(".")

DIR="./NOCOMMENTS/"
if os.path.exists(DIR)==False:
    os.mkdir(DIR)


figures=[]
for f in files:
    if ".tex" in f:
	outfilename=DIR+f
	outfile=open(outfilename,"w")

	
	fh=open(f)
	for line in fh:
	    #print "'"+line+"'"
	    if line=="" or line=="\n"or "%" != line.strip()[0]:
		outfile.write(line)

	fh.close()
	outfile.close()
	print "written to: "+outfilename


